Quark correlation functions at three-loop order and extraction of splitting functions

We present the first complete next-to-next-to-next-to-leading-order calculation of the matching coefficients that link unpolarized flavor non-singlet parton distribution functions with lattice QCD computable correlation functions. By using this high-order result, we notice a reduction in theoretical uncertainties compared to relying solely on previously known lower-order matching coefficients. Furthermore, based on this result we have extracted the three-loop unpolarized flavor non-singlet splitting function, which is in agreement with the state-of-the-art result. Due to the simplicity of our method, it has the potential to advance the calculation of splitting functions to the desired four-loop order.

==> attachedfiles/readme.m <==
(* ::Package:: *)

SetDirectory@NotebookDirectory[];


A1=Get["A1"]/.irrational:>Identity;
A2=Get["A2"]/.irrational:>Identity;
A3=Get["A3"]/.irrational:>Identity;
B1=Get["B1"]/.irrational:>Identity;
B2=Get["B2"]/.irrational:>Identity;
B3=Get["B3"]/.irrational:>Identity;


rep={CA->3,CF->4/3,nf->3};


iAEvaluate[omega0_]:=Module[
 {omega},
 omega=Rationalize[omega0,10^-40];
 If[Abs[omega]>20,
    Print["Out of range."];
    Return[Null]
 ];
 2Exp[I omega]+(alphas/Pi)I Sum[A1[[i+1]]Power[omega,i],{i,0,Length[A1]-1}]+(alphas/Pi)^2I Sum[A2[[i+1]]Power[omega,i],{i,0,Length[A2]-1}]+
	(alphas/Pi)^3I Sum[A3[[i+1]]Power[omega,i],{i,0,Length[A3]-1}]
];
iBEvaluate[omega0_]:=Module[
 {omega},
 omega=Rationalize[omega0,10^-40];
 If[Abs[omega]>20,
    Print["Out of range."];
    Return[Null]
 ];
 (alphas/Pi)I Sum[B1[[i+1]]Power[omega,i],{i,0,Length[B1]-1}]+(alphas/Pi)^2I Sum[B2[[i+1]]Power[omega,i],{i,0,Length[B2]-1}]+
	(alphas/Pi)^3I Sum[B3[[i+1]]Power[omega,i],{i,0,Length[B3]-1}]
];


(*Evaluate iA and iB with |\[Omega]|<=20.*)
iAEvaluate[19.5]/.rep//Expand//N
iBEvaluate[-10.33]/.rep//Expand//N




